The AGN Optical Variability Fundamental Plane

We investigate the relationship between AGN optical variability timescales, amplitudes, and supermassive black hole (SMBH) masses using homogeneous light curves from the All-Sky Automated Survey for SuperNovae (ASAS-SN). We fit a damped random walk (DRW) model to high-cadence, long-baseline ASAS-SN light curves to estimate the characteristic variability timescale ($\tau_\text{DRW}$) and amplitude ($\sigma$) for 57 AGN with precise SMBH mass measurements from reverberation mapping and dynamical methods. We confirm a significant correlation between $\tau_\text{DRW}$ and SMBH mass, and find: $\text{log}_{10}(M_\text{BH}/ \text{M}_\odot) = (1.85\pm0.20)\times\text{log}_{10} (\tau_\text{DRW}/200 \text{ days})+7.59\pm0.08$. Incorporating $\hat{\sigma}^2 = 2\sigma^2/\tau_\text{DRW}$ in a plane model significantly improves residuals, and we find: $\text{log}_{10}(M_\text{BH}/ \text{M}_\odot) = (2.27\pm0.20)\times\text{log}_{10} (\tau_\text{DRW}/200\text{ days})+(1.20\pm0.20)\times\text{log}_{10}(\hat{\sigma}/\text{1 mJy/days}^{1/2})+7.68\pm0.08$ with a scatter of 0.39 dex. We calculate $\tau_\text{DRW}$, $\hat{\sigma}$, and estimate SMBH masses for 203 bright ($V<16$ mag) AGN from the Milliquas catalog and compare these estimates with measurements from the BAT AGN Spectroscopic Survey for 42 overlapping AGN. In 10 years, LSST could extend this method to survey $7\lesssim\text{log}_{10}({M_\text{BH}/M_\odot})\lesssim9$ SMBHs out to $z\sim1$ and $\textrm{log}_{10}({M_\text{BH}/M_\odot})\sim8.0$ out to $z\sim4$, and ASAS-SN could probe $5\lesssim \textrm{log}_{10}({M_\text{BH}/M_\odot})\lesssim10.5$ SMBHs in the local universe and $\textrm{log}_{10}({M_\text{BH}/M_\odot})\sim9.0$ out to $z\sim2$. Measuring AGN variability with these datasets will provide a unique probe of SMBH evolution by making estimates of $M_\text{BH}$ spanning several orders of magnitude with photometric observations alone.

==> anc/err_table.tex <==
\begin{table}
  \centering
  \caption{ASAS-SN photometry correction estimations for V and g band based on magnitude and angular separation from camera center. }
  \label{table4}
  \begin{tabular}{|c|c||c|c|c|c|c|}
    \hline
    & \multicolumn{5}{c|}{\textbf{Angular Separation}} \\ 
    \cline{2-6}
    & & \textbf{0-0.6} & \textbf{0.6-1.2} & \textbf{1.2-1.8} & \textbf{1.8-2.4} & \textbf{2.4-3.0} \\
    \hline
    \multirow{6}{*}{\rotatebox[origin=c]{90}{\textbf{$V$ Magnitude}}} & \textbf{12} & 0.112 & 0.151 & 0.104 & 0.172 & 0.214 \\
    & \textbf{13} & 0.025 & 0.016 & 0.024 & 0.018 & 0.021 \\
    & \textbf{14} & 0.009 & 0.010 & 0.010 & 0.011 & 0.013 \\
    & \textbf{15} & 0.007 & 0.008 & 0.008 & 0.010 & 0.012 \\
    & \textbf{16} & 0.006 & 0.006 & 0.007 & 0.008 & 0.011 \\
    & \textbf{17} & 0.005 & 0.005 & 0.006 & 0.007 & 0.010 \\
    \hline
    \multirow{6}{*}{\rotatebox[origin=c]{90}{\textbf{$g$ Magnitude}}} & \textbf{12} & 0.267 & 0.759 & 0.557 & 0.475 & 0.530 \\
    & \textbf{13} & 0.037 & 0.027 & 0.032 & 0.027 & 0.031 \\
    & \textbf{14} & 0.008 & 0.008 & 0.008 & 0.009 & 0.010 \\
    & \textbf{15} & 0.006 & 0.006 & 0.006 & 0.007  & 0.008 \\
    & \textbf{16} & 0.004 & 0.004 & 0.005 & 0.006  & 0.007 \\
    & \textbf{17} & 0.003 & 0.004 & 0.004 & 0.005 & 0.007 \\
    \hline
  \end{tabular}
\end{table}

==> anc/full_MQ_masses_T3.tex <==
\begin{table*}
  \centering
  \caption{SMBH masses from the field sample calculated with Equation \ref{eq:get_mass}. We list the source name, ASAS-SN ID, right ascension and declination, redshift, apparent $V$-band magnitude, and mass estimate for \NumAGNField{} sources in the field AGN sample.}
  \label{table3}
  \renewcommand{\arraystretch}{1.7}
  \begin{tabular}{|c|c|c|c|c|c|c|}
    \hline
    \textbf{Milliquas Source} & \textbf{ASAS-SN ID} &  \textbf{RA (deg)} & \textbf{Dec (deg)} & \textbf{Redshift} & \boldmath{$m_{V}$} & \textbf{log$_{10}$(M$_\textrm{BH}$/M$_{\odot}$)} \\
    \hline
IRAS 21325-6237 & 584115661359 & 324.096 & $-62.400$ & 0.059 & 14.48 & 9.11$^{+4.8}_{-0.63}$\\
PGC 133092 & 498216917200 & 55.861 & $-31.744$ & 0.032 & 14.73 & 5.89$^{+0.76}_{-0.60}$\\
HS 0306+1051 & 489626422401 & 47.236 & $11.054$ & 0.15 & 14.64 & 7.9$^{+1.04}_{-0.30}$\\
MARK 1298 & 446677033375 & 172.320 & $-4.402$ & 0.06 & 14.43 & 8.44$^{+0.96}_{-0.38}$\\
TON S180 & 429497247071 & 14.334 & $-22.382$ & 0.062 & 14.51 & 7.08$^{+0.40}_{-0.19}$\\
KUV 18217+6419 & 393697 & 275.488 & $64.343$ & 0.297 & 13.98 & 8.51$^{+4.97}_{-0.34}$\\
PHL 3953 & 300647927386 & 28.668 & $-27.117$ & 0.151 & 14.9 & 7.73$^{+1.08}_{-0.33}$\\
IC 1198 & 266288556870 & 242.152 & $12.331$ & 0.034 & 14.39 & 7.42$^{+0.63}_{-0.34}$\\
IRAS 13007-1325 & 249109167578 & 195.843 & $-13.693$ & 0.046 & 14.89 & 6.6$^{+0.33}_{-0.21}$\\
S2 0109+22 & 249108589227 & 18.024 & $22.744$ & 0.265 & 14.93 & 6.15$^{+0.36}_{-0.11}$\\
NGC 5548 & 249108178007 & 214.498 & $25.137$ & 0.017 & 13.14 & 7.7$^{+0.30}_{-0.20}$\\
CGCG 48-115 & 240519504366 & 226.486 & $3.707$ & 0.036 & 14.29 & 7.17$^{+0.50}_{-0.28}$\\
PG 1211+143 & 206159754189 & 183.574 & $14.054$ & 0.082 & 14.6 & 9.53$^{+4.17}_{-0.83}$\\
MARK 486 & 137439167422 & 234.160 & $54.559$ & 0.038 & 14.58 & 7.96$^{+0.66}_{-0.34}$\\
MARK 506 & 137439129590 & 260.666 & $30.881$ & 0.043 & 14.52 & 8.4$^{+1.7}_{-0.52}$\\
CGCG 215-46 & 128849654396 & 182.685 & $38.336$ & 0.023 & 14.31 & 7.22$^{+0.46}_{-0.26}$\\
WISEA J223441.01+404004.4 & 111669840959 & 338.671 & $40.668$ & 1.3 & 13.28 & 8.36$^{+3.32}_{-0.23}$\\
PG 1116+215 & 180389142742 & 169.786 & $21.322$ & 0.176 & 14.67 & 9.75$^{+4.0}_{-0.75}$\\
NPM 1G-09.0361 & 438087289966 & 152.202 & $-9.914$ & 0.058 & 14.97 & 8.28$^{+0}_{-0}$\\
PG 1351+64 & 137439278537 & 208.316 & $63.763$ & 0.087 & 14.81 & 8.37$^{+0}_{-0}$\\
IRAS 09149-6206 & 601295760223 & 139.039 & $-62.325$ & 0.057 & 13.4 & 6.15$^{+0.21}_{-0.07}$\\
NGC 4736 & 661427148764 & 192.721 & $41.120$ & 0.001 & 9.88 & 8.14$^{+0.19}_{-0.16}$\\
PGC 75258 & 283467877327 & 75.538 & $3.530$ & 0.016 & 14.57 & 6.74$^{+0.27}_{-0.24}$\\
IRAS 17500+5046 & 77310829147 & 267.819 & $50.761$ & 0.3 & 14.91 & 6.48$^{+0.48}_{-0.05}$\\
VIIZw 838 & 896748 & 280.538 & $79.771$ & 0.057 & 14.9 & 6.24$^{+0.18}_{-0.10}$\\
KUG 0710+457 & 137439552306 & 108.563 & $45.699$ & 0.056 & 14.45 & 5.56$^{+0.24}_{-0.08}$\\
ESO 198-24 & 601296245833 & 39.582 & $-52.192$ & 0.045 & 14.9 & 8.05$^{+0.73}_{-0.36}$\\
B3 0754+394 & 68720431548 & 119.500 & $39.341$ & 0.096 & 14.5 & 7.23$^{+0.56}_{-0.26}$\\
RXS J00066+4342 & 85899469377 & 1.652 & $43.708$ & 0.166 & 14.42 & 5.47$^{+0.31}_{-0.03}$\\
MARK 205 & 8591226365 & 185.434 & $75.311$ & 0.07 & 14.62 & 6.88$^{+0.32}_{-0.12}$\\
NPM 1G-18.0386 & 438086932175 & 176.419 & $-18.454$ & 0.033 & 14.12 & 6.54$^{+0.22}_{-0.12}$\\
MARK 478 & 8590944496 & 220.531 & $35.440$ & 0.077 & 14.56 & 6.37$^{+0.26}_{-0.09}$\\
OQ 530 & 103079526050 & 214.944 & $54.387$ & 0.152 & 15.56 & 6.07$^{+0.30}_{-0.02}$\\
NPM 1G+48.0114 & 103080360677 & 129.957 & $48.784$ & 0.039 & 15.34 & 7.49$^{+1.26}_{-0.59}$\\
PGC 2689179 & 128849540243 & 206.087 & $66.622$ & 0.128 & 15.87 & 7.38$^{+1.46}_{-0.45}$\\
B2 2201+31A & 120260084495 & 330.812 & $31.761$ & 0.298 & 15.44 & 8.57$^{+4.38}_{-0.62}$\\
UGC 3478 & 103080082019 & 98.197 & $63.674$ & 0.04 & 13.78 & 6.44$^{+0.45}_{-0.32}$\\
SBS 1620+545 & 120259116890 & 245.438 & $54.457$ & 0.052 & 15.29 & 7.59$^{+0.74}_{-0.36}$\\
UGC 10120 & 111670596132 & 239.790 & $35.030$ & 0.031 & 14.51 & 6.83$^{+0.38}_{-0.25}$\\
CGCG 336-41 & 120259321366 & 211.695 & $71.889$ & 0.034 & 14.61 & 5.35$^{+0.55}_{-0.42}$\\
VIIZw 468 & 137439056564 & 188.156 & $66.415$ & 0.047 & 15.34 & 7.8$^{+1.39}_{-0.52}$\\
PGC 2045127 & 137439421118 & 51.172 & $34.179$ & 0.062 & 15.39 & 4.89$^{+0.19}_{-0.10}$\\
MCG 11-13-018 & 137439289980 & 154.802 & $63.967$ & 0.041 & 14.73 & 5.98$^{+0.39}_{-0.25}$\\
B2 0709+37 & 146029660844 & 108.289 & $36.935$ & 0.487 & 15.58 & 8.34$^{+4.45}_{-0.64}$\\
CGCG 286-36 & 146029873322 & 114.238 & $58.770$ & 0.039 & 14.33 & 7.41$^{+0.54}_{-0.31}$\\
PG 1246+586 & 146029811193 & 192.078 & $58.341$ & 0.847 & 15.51 & 6.2$^{+0.79}_{-0.45}$\\
PGC 3096068 & 146029129373 & 176.293 & $30.788$ & 0.059 & 15.7 & 6.86$^{+0.87}_{-0.45}$\\
SDSS J153415.41+303435.4 & 163208785804 & 233.564 & $30.576$ & 0.094 & 15.94 & 7.52$^{+1.37}_{-0.48}$\\
PGC 1754719 & 163208868307 & 223.283 & $25.909$ & 0.049 & 15.99 & 5.65$^{+0.24}_{-0.08}$\\
PG 1402+261 & 163208922179 & 211.318 & $25.926$ & 0.164 & 15.58 & 5.94$^{+0.34}_{-0.04}$\\
ESO 12-21 & 163208983823 & 10.192 & $-79.240$ & 0.033 & 14.38 & 6.51$^{+0.35}_{-0.22}$\\
LAMOSTJ225712.09+212506.2 & 163209269387 & 344.300 & $21.418$ & 0.115 & 15.68 & 7.19$^{+1.08}_{-0.43}$\\
HE 0203-4221 & 163209777468 & 31.460 & $-42.112$ & 0.32 & 15.98 & 7.16$^{+1.8}_{-0.32}$\\
PGC 1696635 & 154620135618 & 201.172 & $23.945$ & 0.09 & 15.94 & 3.8$^{+1.07}_{-1.34}$\\
PGC 1771917 & 163209971155 & 357.970 & $26.326$ & 0.04 & 15.74 & 5.99$^{+0.32}_{-0.19}$\\
ESO 416-5 & 171799940723 & 39.688 & $-30.806$ & 0.063 & 14.84 & 6.65$^{+0.44}_{-0.22}$\\
RXS J08015+4736 & 17180563850 & 120.383 & $47.605$ & 0.157 & 15.52 & 7.08$^{+0.74}_{-0.3}$\\
CGCG 321-43 & 17180015985 & 266.748 & $68.608$ & 0.063 & 14.58 & 5.22$^{+0.35}_{-0.20}$\\
KUG 1141+371 & 171799868975 & 176.125 & $36.886$ & 0.038 & 15.16 & 7.3$^{+0.47}_{-0.28}$\\
IRAS 12409+7823 & 17180643880 & 190.650 & $78.122$ & 0.022 & 15.46 & 4.52$^{+0.56}_{-0.79}$\\
PGC 58217 & 17181328515 & 246.984 & $55.375$ & 0.132 & 15.57 & 7.18$^{+0.56}_{-0.19}$\\
RXS J17159+3112 & 17181287795 & 259.008 & $31.204$ & 0.11 & 15.46 & 6.63$^{+0.57}_{-0.22}$\\
SDSS J135550.20+204614.5 & 180388840720 & 208.959 & $20.771$ & 0.196 & 15.64 & 7.49$^{+1.46}_{-0.42}$\\
WAS 26 & 180389807184 & 175.317 & $21.939$ & 0.063 & 15.14 & 7.29$^{+0.56}_{-0.29}$\\
2MASS J15168+1900 & 188979725748 & 229.222 & $19.013$ & 0.19 & 15.34 & 9.26$^{+3.82}_{-0.70}$\\
PGC 1631184 & 197569285174 & 147.391 & $20.582$ & 0.076 & 15.85 & 4.9$^{+0.56}_{-0.45}$\\
UVQSJ015306.74+395545.2 & 197568750830 & 28.278 & $39.929$ & 0.212 & 15.34 & 8.94$^{+3.9}_{-0.72}$\\
SDSS J153049.50+202604.8 & 197569731704 & 232.706 & $20.435$ & 0.216 & 15.9 & 6.51$^{+0}_{-0}$\\
KUG 1226+285 & 206159138754 & 187.129 & $28.237$ & 0.1 & 15.72 & 6.96$^{+1.06}_{-0.41}$\\
SDSS J124224.54-062017.8 & 661425912231 & 190.602 & $-6.338$ & 2.2 & 15.32 & 5.71$^{+0}_{-0}$\\
HS 0624+6907 & 1046001 & 97.510 & $69.084$ & 0.37 & 14.18 & 6.96$^{+0.69}_{-0.04}$\\
MS 12170+0700 & 214749655452 & 184.879 & $6.726$ & 0.08 & 15.91 & 6.5$^{+0.70}_{-0.34}$\\
NPM 1G-03.0393 & 214749049496 & 178.024 & $-3.504$ & 0.063 & 15.93 & 6.52$^{+0.72}_{-0.39}$\\
PG 0923+201 & 214748806157 & 141.478 & $19.901$ & 0.192 & 15.13 & 9.54$^{+0}_{-0}$\\
3C 232 & 223339399002 & 149.587 & $32.401$ & 0.531 & 15.56 & 8.07$^{+4.6}_{-0.49}$\\
PG 1444+407 & 223338738859 & 221.691 & $40.585$ & 0.267 & 15.67 & 8.6$^{+4.38}_{-0.71}$\\
3C 332.0 & 223339390974 & 244.427 & $32.376$ & 0.151 & 15.62 & 7.5$^{+1.11}_{-0.36}$\\
PGC 83949 & 223339500451 & 200.493 & $-31.074$ & 0.045 & 15.85 & 5.78$^{+0.39}_{-0.25}$\\
Q 1252+0200 & 231929061603 & 193.832 & $1.737$ & 0.343 & 15.98 & 6.43$^{+0.82}_{-0.11}$\\
SDSS J075225.72+283039.9 & 231929506798 & 118.107 & $28.511$ & 0.062 & 15.75 & 6.59$^{+0.59}_{-0.32}$\\
CGCG 5-37 & 240518249225 & 134.074 & $-1.635$ & 0.06 & 15.5 & 5.66$^{+0.47}_{-0.30}$\\
CGCG 44-76 & 240518546914 & 200.731 & $8.162$ & 0.05 & 14.64 & 6.5$^{+0.46}_{-0.27}$\\
PGC 1777628 & 240518687149 & 198.248 & $26.473$ & 0.06 & 15.66 & 6.52$^{+0}_{-0}$\\
VIII Zw 125 NOTES02  & 240518518041 & 166.824 & $8.077$ & 0.201 & 15.48 & 6.45$^{+0}_{-0}$\\
PKS 2145+06 & 240519205488 & 327.023 & $6.961$ & 0.999 & 15.86 & 7.51$^{+5.18}_{-0.42}$\\
HS 2154+2228 & 249108546632 & 329.198 & $22.714$ & 1.29 & 14.96 & 7.46$^{+0}_{-0}$\\
PGC 1411855 & 240519087224 & 237.185 & $12.566$ & 0.096 & 15.94 & 5.06$^{+0.64}_{-0.38}$\\
PGC 3095614 & 257698174083 & 45.033 & $16.504$ & 0.035 & 15.51 & 6.87$^{+0.54}_{-0.35}$\\
TEX 2230-179 & 240519324716 & 350.689 & $-17.649$ & 0.167 & 15.73 & 4.88$^{+0.28}_{-0.04}$\\
CGCG 11-12 & 257698796582 & 167.423 & $-3.657$ & 0.039 & 15.21 & 4.55$^{+0.33}_{-0.2}$\\
IRAS 01089-4743 & 257698235287 & 17.790 & $-47.460$ & 0.024 & 14.25 & 6.69$^{+0.43}_{-0.29}$\\
CGCG 50-82 & 240519061773 & 235.863 & $7.912$ & 0.037 & 14.54 & 8.92$^{+3.91}_{-1.09}$\\
HE 2152-2105 & 266287979261 & 328.883 & $-20.859$ & 0.067 & 15.59 & 6.98$^{+0}_{-0}$\\
WISEA J181348.68+384453.5 & 25770934284 & 273.453 & $38.748$ & 0.5 & 15.87 & 7.09$^{+1.27}_{-0.09}$\\
IRASF 21224-0450  & 309238770748 & 321.260 & $-4.621$ & 0.088 & 15.25 & 6.85$^{+0.52}_{-0.23}$\\
PGC 3096701 & 292058632483 & 342.415 & $11.008$ & 0.083 & 15.44 & 7.2$^{+0.61}_{-0.33}$\\
PGC 3095501 & 326417619288 & 16.412 & $-14.270$ & 0.07 & 15.35 & 6.29$^{+0}_{-0}$\\
PG 1435-067 & 335007792993 & 219.567 & $-6.972$ & 0.129 & 15.8 & 6.89$^{+0.71}_{-0.26}$\\
PHL 2525 & 292058327627 & 0.102 & $-12.763$ & 0.2 & 15.19 & 7.14$^{+0.71}_{-0.17}$\\
NPM 1G-02.0063 & 300648290941 & 31.333 & $-2.552$ & 0.028 & 14.57 & 4.97$^{+0.77}_{-0.6}$\\
PGC 875733 & 309237946497 & 5.914 & $-17.898$ & 0.053 & 15.79 & 4.88$^{+0.21}_{-0.11}$\\
2MASS J02156-1510 & 300648724079 & 33.910 & $-15.170$ & 0.211 & 15.61 & 6.76$^{+0.75}_{-0.2}$\\
PGC 3095628 & 274879212612 & 48.353 & $-35.107$ & 0.12 & 15.91 & 7.66$^{+0.99}_{-0.33}$\\
HE 1115-1735 & 309237964254 & 169.544 & $-17.866$ & 0.217 & 15.43 & 7.33$^{+0.88}_{-0.25}$\\
UVQSJ011124.40-022235.6 & 317827728344 & 17.852 & $-2.377$ & 0.638 & 15.89 & 5.25$^{+0.64}_{-0.33}$\\
IRAS 18508-7815 & 295988 & 284.643 & $-78.198$ & 0.161 & 15.81 & 7.7$^{+5.02}_{-0.64}$\\
PGC 158271 & 326417810634 & 194.066 & $-11.777$ & 0.058 & 15.24 & 5.58$^{+0.50}_{-0.31}$\\
MCG -01.24.012 & 309238112139 & 140.193 & $-8.056$ & 0.02 & 14.68 & 4.37$^{+1.41}_{-0.90}$\\
IISZ 10 & 326418698592 & 198.274 & $-11.128$ & 0.034 & 15.2 & 5.65$^{+0.25}_{-0.16}$\\
PG 1012+008 & 335008273868 & 153.729 & $0.560$ & 0.187 & 15.54 & 7.91$^{+1.48}_{-0.40}$\\
SDSS J112813.02+102308.3 & 343597729462 & 172.054 & $10.386$ & 0.05 & 15.91 & 7.07$^{+0.58}_{-0.33}$\\
MCG -1-13-025 & 292058689761 & 72.923 & $-3.809$ & 0.013 & 13.73 & 6.51$^{+0.33}_{-0.24}$\\
HE 1254-0934 & 343597451995 & 194.237 & $-9.837$ & 0.139 & 15.45 & 6.42$^{+0.38}_{-0.09}$\\
WISEA J024157.39-171902.3 & 343597626821 & 40.489 & $-17.317$ & 0.3 & 15.77 & 7.26$^{+1.07}_{-0.19}$\\
PGC 2447627 & 34359828421 & 278.207 & $53.673$ & 0.039 & 15.77 & 5.73$^{+0.20}_{-0.12}$\\
PGC 10293 & 343598178478 & 40.790 & $-72.280$ & 0.102 & 15.73 & 7.0$^{+0.69}_{-0.29}$\\
NGC 3080 & 343598515568 & 149.983 & $13.044$ & 0.035 & 14.58 & 6.84$^{+0.54}_{-0.35}$\\
FBS 0732+396 & 34360980936 & 114.096 & $39.438$ & 0.118 & 15.66 & 7.52$^{+0}_{-0}$\\
NGC 768 & 335008265944 & 29.671 & $0.529$ & 0.023 & 14.16 & 4.37$^{+0.98}_{-0.94}$\\
HE 1206-0428 & 352188103432 & 182.292 & $-4.755$ & 0.063 & 15.22 & 6.66$^{+0}_{-0}$\\
PGC 1073853 & 352187371393 & 179.472 & $-3.260$ & 0.215 & 16.0 & 6.4$^{+0.60}_{-0.13}$\\
NPM 1G-16.0043 & 360777385028 & 17.809 & $-16.265$ & 0.052 & 14.82 & 6.28$^{+0}_{-0}$\\
2MASSi J2243509-250026 & 369367935099 & 340.962 & $-25.007$ & 0.455 & 15.98 & 7.98$^{+4.99}_{-0.32}$\\
PGC 1490217 & 377957153523 & 125.578 & $15.659$ & 0.066 & 15.93 & 4.12$^{+1.01}_{-1.39}$\\
PGC 83360 & 360777253658 & 162.532 & $11.541$ & 0.133 & 15.47 & 7.77$^{+1.22}_{-0.38}$\\
ESO 31-8 & 283468954039 & 46.897 & $-72.834$ & 0.028 & 14.54 & 6.6$^{+0.37}_{-0.23}$\\
PGC 1015385 & 386547480776 & 165.076 & $-7.649$ & 0.066 & 15.5 & 6.49$^{+0.47}_{-0.22}$\\
IRASF 12023-0501 & 395137957818 & 181.221 & $-5.304$ & 0.169 & 15.91 & 7.61$^{+1.68}_{-0.47}$\\
PGC 991689 & 403727259719 & 215.026 & $-9.387$ & 0.044 & 15.86 & 6.7$^{+0.45}_{-0.24}$\\
SDSS J135823.98+021343.8 & 386548056706 & 209.600 & $2.229$ & 0.959 & 15.91 & 4.75$^{+1.07}_{-0.34}$\\
PGC 2800706 & 395137261768 & 87.312 & $-24.431$ & 0.045 & 15.71 & 4.55$^{+0.30}_{-0.19}$\\
NPM1G-15.0192 & 395137050226 & 53.602 & $-15.228$ & 0.035 & 15.16 & 5.87$^{+0.42}_{-0.32}$\\
IRAS 02553-1642 & 395137481636 & 44.420 & $-16.513$ & 0.068 & 15.28 & 5.99$^{+0.38}_{-0.16}$\\
PGC 564060 & 403727386940 & 18.740 & $-42.414$ & 0.124 & 15.43 & 6.21$^{+0.34}_{-0.08}$\\
IC 4253 & 386547650763 & 201.885 & $-27.872$ & 0.034 & 14.67 & 4.46$^{+0.49}_{-0.4}$\\
RXS J02393-0001 & 386547988695 & 39.845 & $-0.022$ & 0.262 & 15.4 & 9.19$^{+3.98}_{-1.02}$\\
RXS J01354-0426 & 412317998548 & 23.863 & $-4.443$ & 0.155 & 15.96 & 6.36$^{+0.55}_{-0.18}$\\
PHL 1811 & 403727265286 & 328.756 & $-9.373$ & 0.192 & 14.05 & 6.98$^{+0.58}_{-0.15}$\\
IRAS 04596-2257 & 446677670868 & 75.453 & $-22.89$ & 0.041 & 15.15 & 6.84$^{+0}_{-0}$\\
PGC 433346 & 472447395537 & 6.670 & $-53.163$ & 0.063 & 15.46 & 7.82$^{+0}_{-0}$\\
NPM 1G-18.0553  & 472447046167 & 329.748 & $-17.879$ & 0.093 & 15.32 & 5.95$^{+0.31}_{-0.07}$\\
UVQSJ095912.22-185249.9 & 446677096653 & 149.801 & $-18.881$ & 0.572 & 15.18 & 8.24$^{+4.75}_{-0.46}$\\
HE 0153-4520 & 472447357455 & 28.805 & $-45.103$ & 0.451 & 15.76 & 7.28$^{+2.9}_{-0.32}$\\
ESO 438-9 & 481036835401 & 167.700 & $-28.501$ & 0.024 & 14.03 & 6.38$^{+0.28}_{-0.23}$\\
IRAS 21219-1757 & 283468466279 & 321.173 & $-17.746$ & 0.113 & 15.21 & 6.37$^{+0.48}_{-0.22}$\\
RXS J19394+7007 & 51539696227 & 294.873 & $70.130$ & 0.116 & 15.6 & 5.58$^{+0.27}_{-0.06}$\\
CGCG 66-94 & 292058632659 & 165.257 & $11.047$ & 0.036 & 15.43 & 7.07$^{+0.66}_{-0.34}$\\
RXS J22169-4451 & 472447607525 & 334.222 & $-44.866$ & 0.136 & 15.84 & 7.26$^{+1.03}_{-0.32}$\\
WISEA J060719.55-054134.9 & 515396571941 & 91.832 & $-5.693$ & 0.8 & 15.69 & 5.9$^{+0.89}_{-0.33}$\\
HE 1522-0955 & 292057987258 & 231.214 & $-10.100$ & 0.144 & 15.84 & 5.31$^{+0.29}_{-0.03}$\\
MCG 0-04-098 & 292058045889 & 20.499 & $-1.040$ & 0.054 & 14.89 & 5.88$^{+0.37}_{-0.24}$\\
PGC 132950 & 498216344436 & 36.607 & $-28.350$ & 0.06 & 15.55 & 6.62$^{+0.69}_{-0.39}$\\
PGC 87814 & 506806461006 & 14.656 & $-36.101$ & 0.165 & 15.48 & 7.88$^{+1.24}_{-0.35}$\\
HE 1050-2711 & 489626632720 & 163.213 & $-27.455$ & 0.208 & 15.9 & 6.78$^{+0.91}_{-0.23}$\\
UVQSJ213254.68-053919.9 & 506806150887 & 323.228 & $-5.656$ & 0.091 & 15.73 & 7.08$^{+0}_{-0}$\\
RXS J16261+3359 & 51540855533 & 246.530 & $33.988$ & 0.205 & 15.99 & 7.7$^{+2.03}_{-0.41}$\\
RXS J02282-4057 & 523986515602 & 37.063 & $-40.954$ & 0.494 & 15.06 & 6.93$^{+1.05}_{-0.09}$\\
2RE J2248-510 & 523986977333 & 342.171 & $-51.165$ & 0.102 & 15.03 & 6.32$^{+0}_{-0}$\\
PG 1634+706 & 51539739153 & 248.621 & $70.526$ & 1.337 & 14.75 & 8.63$^{+4.15}_{-0.6}$\\
PGC 2195313 & 51540220312 & 125.784 & $42.256$ & 0.056 & 15.89 & 7.24$^{+0.65}_{-0.36}$\\
ESO 509-38 & 541166037017 & 202.808 & $-25.403$ & 0.027 & 14.2 & 6.9$^{+0.34}_{-0.23}$\\
WISEA J001543.91-252617.8 & 541166032488 & 3.933 & $-25.438$ & 0.8 & 15.86 & 7.02$^{+1.61}_{-0.10}$\\
PGC 1060433 & 489626575124 & 177.328 & $-4.281$ & 0.085 & 15.63 & 8.65$^{+4.48}_{-0.67}$\\
PGC 188965 & 635655383919 & 323.009 & $-33.715$ & 0.03 & 15.47 & 7.27$^{+0}_{-0}$\\
6dF J104833.8-390238 & 558346445671 & 162.141 & $-39.044$ & 0.045 & 15.61 & 7.22$^{+0.57}_{-0.27}$\\
PGC 3096154 & 584116028486 & 187.854 & $-16.897$ & 0.102 & 15.88 & 6.45$^{+0.60}_{-0.29}$\\
HE 1244-1819 & 549756765943 & 191.800 & $-18.600$ & 1.041 & 15.69 & 6.06$^{+1.49}_{-0.22}$\\
PGC 3096295 & 592705709989 & 207.873 & $-18.230$ & 0.012 & 14.77 & 6.34$^{+0.30}_{-0.27}$\\
PGC 3095652 & 575526273061 & 57.580 & $-22.289$ & 0.111 & 15.93 & 4.83$^{+0.26}_{-0.04}$\\
RXS J21079-3754 & 558346110006 & 316.999 & $-37.903$ & 0.049 & 15.91 & 6.13$^{+0.52}_{-0.31}$\\
NGC 6860 & 652835427803 & 302.195 & $-61.100$ & 0.015 & 13.24 & 6.28$^{+0.2}_{-0.14}$\\
WISEA J005010.70-694357.8 & 592706190931 & 12.545 & $-69.733$ & 0.9 & 15.23 & 9.66$^{+4.47}_{-0.46}$\\
RXS J03340-6132 & 652835613445 & 53.508 & $-61.538$ & 0.176 & 15.93 & 6.06$^{+0.41}_{-0.10}$\\
ESO 511-30 & 575526611075 & 214.843 & $-26.645$ & 0.022 & 13.88 & 6.56$^{+0.30}_{-0.20}$\\
HE 1045-2322 & 558346771871 & 162.009 & $-23.633$ & 0.407 & 15.89 & 7.1$^{+1.43}_{-0.27}$\\
UGC 8058 & 60130056811 & 194.059 & $56.874$ & 0.041 & 13.27 & 10.38$^{+3.41}_{-1.49}$\\
UVQSJ014850.75-624257.7 & 584115562249 & 27.212 & $-62.716$ & 0.289 & 15.46 & 8.22$^{+4.78}_{-0.44}$\\
DUKST 406-30 & 618475744955 & 343.495 & $-33.004$ & 0.057 & 15.23 & 6.13$^{+0.47}_{-0.30}$\\
ESO 362-18 & 575526122427 & 79.899 & $-32.658$ & 0.013 & 13.18 & 6.37$^{+0.17}_{-0.14}$\\
CTS A29.01 & 566936740721 & 71.656 & $-34.730$ & 0.181 & 15.54 & 7.35$^{+1.04}_{-0.31}$\\
DENISP_G_J0639411-512515 & 575525800115 & 99.920 & $-51.421$ & 0.108 & 15.32 & 6.08$^{+0.54}_{-0.22}$\\
ESO 381-7 & 584116163751 & 190.196 & $-33.570$ & 0.05 & 15.45 & 6.78$^{+0.55}_{-0.30}$\\
PGC 3095619 & 575526087582 & 46.112 & $-34.869$ & 0.066 & 15.28 & 6.62$^{+0.44}_{-0.22}$\\
ESO 140-43 & 601295776849 & 281.225 & $-62.365$ & 0.014 & 13.93 & 6.71$^{+0.33}_{-0.24}$\\
IC 4329A & 240518562154 & 207.330 & $-30.309$ & 0.016 & 13.51 & 7.43$^{+0.42}_{-0.30}$\\
2MASS J13000+1632 & 257698219606 & 195.022 & $16.537$ & 0.08 & 15.85 & 3.7$^{+0.84}_{-1.58}$\\
ESO 509-51 & 661425756860 & 203.180 & $-23.693$ & 0.026 & 14.46 & 5.3$^{+0.90}_{-0.80}$\\
NGC 5157 & 661426951915 & 201.820 & $32.031$ & 0.024 & 14.0 & 5.19$^{+0.58}_{-0.52}$\\
SDSS J093330.53+362736.8 & 661427053611 & 143.377 & $36.460$ & 1.605 & 15.99 & 4.93$^{+1.23}_{-0.67}$\\
CGCG 241-58 & 661427221340 & 165.261 & $44.888$ & 0.029 & 15.08 & 4.37$^{+0.88}_{-0.79}$\\
PGC 21590 & 661427206297 & 115.410 & $44.068$ & 0.117 & 15.96 & 3.93$^{+1.01}_{-0.97}$\\
RXS J10547+4831 & 68719768293 & 163.686 & $48.528$ & 0.287 & 15.77 & 8.12$^{+1.84}_{-0.35}$\\
SBS 1419+480 & 68720471725 & 215.374 & $47.790$ & 0.073 & 15.05 & 7.57$^{+0.63}_{-0.28}$\\
RXS J11171+6522 & 85899673239 & 169.292 & $65.369$ & 0.147 & 15.82 & 7.15$^{+1.14}_{-0.37}$\\
SBS 1524+604 & 77309627164 & 231.313 & $60.236$ & 0.078 & 15.95 & 6.33$^{+0.93}_{-0.62}$\\
MARK 1447 & 68720547574 & 172.621 & $49.583$ & 0.096 & 15.43 & 7.16$^{+0.97}_{-0.41}$\\
MARK 783 & 85899483240 & 195.745 & $16.408$ & 0.067 & 15.38 & 7.77$^{+0.85}_{-0.41}$\\
KUG 1618+402 & 77310608380 & 245.053 & $40.152$ & 0.028 & 15.23 & 6.65$^{+0.72}_{-0.48}$\\
MCG 5-40-026 & 77310897143 & 255.282 & $29.407$ & 0.036 & 15.19 & 5.9$^{+0.29}_{-0.19}$\\
UGC 987 & 85900085599 & 21.381 & $32.136$ & 0.017 & 13.85 & 6.84$^{+0.36}_{-0.24}$\\
RXS J12034+4803 & 94490010629 & 180.874 & $48.054$ & 0.817 & 15.9 & 7.81$^{+5.08}_{-0.49}$\\
NPM 1G+67.0074 & 85899930754 & 173.483 & $67.019$ & 0.04 & 14.99 & 8.66$^{+4.28}_{-0.93}$\\
MCG 9-25-022 & 8590355714 & 226.938 & $51.453$ & 0.046 & 14.9 & 7.34$^{+0.86}_{-0.46}$\\
    \hline
  \end{tabular}
\end{table*}


==> anc/full_est_params_T2.tex <==
\begin{table*}
  \centering
  \renewcommand{\arraystretch}{1.5}
  \begin{tabular}{||c|c|c|c|c|c||}
    \hline
    \textbf{Object} & \textbf{log$_{10}(M_{BH}/M_{\odot})$} & \textbf{log$_{10}(\tau_{\textrm{DRW}}/ \textrm{days})$} & \textbf{log$_{10}(\sigma/ \textrm{mJy})$} \\
    \hline
Mrk335 & $7.23^{+0.04}_{-0.04}$  & $2.87^{+2.1}_{-0.26}$  & $0.01^{+0.02}_{-0.02}$  \\
Mrk1501 & $8.07^{+0.12}_{-0.17}$  & $2.58^{+0.32}_{-0.19}$  & $-0.41^{+0.03}_{-0.03}$  \\
PG0026+129 & $8.49^{+0.1}_{-0.12}$  & $2.74^{+0.62}_{-0.25}$  & $-0.45^{+0.04}_{-0.03}$  \\
PG0052+251 & $8.46^{+0.08}_{-0.09}$  & $3.1^{+1.84}_{-0.33}$  & $-0.45^{+0.03}_{-0.03}$  \\
Fairall9 & $8.3^{+0.08}_{-0.12}$  & $2.66^{+0.44}_{-0.21}$  & $0.33^{+0.02}_{-0.01}$  \\
Mrk590 & $7.57^{+0.06}_{-0.07}$  & $1.65^{+0.1}_{-0.1}$  & $-0.13^{+0.03}_{-0.03}$  \\
3C120 & $7.74^{+0.04}_{-0.04}$  & $2.18^{+0.14}_{-0.12}$  & $0.28^{+0.02}_{-0.01}$  \\
Ark120 & $8.07^{+0.05}_{-0.06}$  & $2.32^{+0.21}_{-0.14}$  & $0.28^{+0.02}_{-0.02}$  \\
MCG+08-11-011 & $7.29^{+0.05}_{-0.05}$  & $2.39^{+0.23}_{-0.14}$  & $0.31^{+0.01}_{-0.02}$  \\
Mrk374 & $7.25^{+0.19}_{-0.32}$  & $2.38^{+0.22}_{-0.15}$  & $-0.17^{+0.02}_{-0.03}$  \\
Mrk79 & $7.61^{+0.11}_{-0.14}$  & $2.25^{+0.17}_{-0.14}$  & $0.18^{+0.02}_{-0.02}$  \\
SDSSJ074352+271240 & $7.91^{+0.05}_{-0.05}$  & $2.84^{+2.06}_{-0.29}$  & $-0.67^{+0.04}_{-0.04}$  \\
SDSSJ075101+291419 & $7.37^{+0.1}_{-0.14}$  & $2.3^{+0.27}_{-0.21}$  & $-0.73^{+0.06}_{-0.06}$  \\
PG0804+761 & $8.73^{+0.05}_{-0.05}$  & $2.59^{+0.34}_{-0.19}$  & $0.08^{+0.02}_{-0.02}$  \\
NGC2617 & $6.93^{+0.11}_{-0.18}$  & $1.89^{+0.11}_{-0.1}$  & $0.29^{+0.02}_{-0.01}$  \\
PG0844+349 & $7.86^{+0.15}_{-0.23}$  & $2.54^{+0.36}_{-0.19}$  & $-0.01^{+0.03}_{-0.03}$  \\
Mrk704 & $7.56^{+0.07}_{-0.1}$  & $2.24^{+0.17}_{-0.12}$  & $0.03^{+0.03}_{-0.02}$  \\
Mrk110 & $7.29^{+0.1}_{-0.1}$  & $2.48^{+0.29}_{-0.15}$  & $0.15^{+0.01}_{-0.02}$  \\
PG0934+013 & $6.41^{+0.11}_{-0.16}$  & $2.63^{+0.37}_{-0.21}$  & $-0.54^{+0.04}_{-0.04}$  \\
PG0953+414 & $8.33^{+0.08}_{-0.11}$  & $2.58^{+0.47}_{-0.22}$  & $-0.31^{+0.04}_{-0.04}$  \\
SDSSJ100402+285535 & $7.57^{+0.37}_{-0.13}$  & $2.44^{+0.36}_{-0.22}$  & $-0.67^{+0.06}_{-0.06}$  \\
NGC3227 & $7.15^{+0.22}_{-0.22}$  & $1.89^{+0.11}_{-0.1}$  & $0.41^{+0.02}_{-0.02}$  \\
Mrk142 & $6.29^{+0.09}_{-0.1}$  & $2.2^{+0.22}_{-0.17}$  & $-0.49^{+0.06}_{-0.06}$  \\
NGC3516 & $7.4^{+0.04}_{-0.06}$  & $2.48^{+0.43}_{-0.22}$  & $0.25^{+0.04}_{-0.03}$  \\
SBS1116+583A & $6.56^{+0.08}_{-0.09}$  & $1.99^{+0.34}_{-0.26}$  & $-0.78^{+0.12}_{-0.15}$  \\
Arp151 & $6.67^{+0.04}_{-0.05}$  & $1.98^{+0.14}_{-0.12}$  & $-0.19^{+0.04}_{-0.03}$  \\
NGC3783 & $7.08^{+0.05}_{-0.06}$  & $2.26^{+0.21}_{-0.12}$  & $0.66^{+0.01}_{-0.01}$  \\
UGC06728 & $5.86^{+0.19}_{-0.42}$  & $1.26^{+0.08}_{-0.07}$  & $0.09^{+0.03}_{-0.03}$  \\
Mrk1310 & $6.21^{+0.07}_{-0.09}$  & $1.9^{+0.17}_{-0.12}$  & $-0.31^{+0.04}_{-0.05}$  \\
NGC4051 & $5.89^{+0.08}_{-0.14}$  & $1.29^{+0.05}_{-0.07}$  & $0.48^{+0.02}_{-0.02}$  \\
NGC4151 & $7.21^{+0.37}_{-0.37}$  & $2.87^{+2.02}_{-0.27}$  & $1.21^{+0.01}_{-0.01}$  \\
Mrk202 & $6.13^{+0.17}_{-0.17}$  & $2.38^{+0.21}_{-0.15}$  & $-1.0^{+0.04}_{-0.0}$  \\
NGC4253 & $6.82^{+0.05}_{-0.06}$  & $1.72^{+0.11}_{-0.1}$  & $-0.04^{+0.03}_{-0.03}$  \\
Mrk50 & $7.55^{+0.05}_{-0.06}$  & $2.06^{+0.12}_{-0.11}$  & $-0.02^{+0.03}_{-0.02}$  \\
NGC4395 & $5.6^{+0.87}_{-0.33}$  & $1.38^{+0.15}_{-0.12}$  & $-0.29^{+0.06}_{-0.07}$  \\
PG1226+023 & $8.84^{+0.08}_{-0.11}$  & $2.67^{+0.63}_{-0.25}$  & $0.59^{+0.02}_{-0.01}$  \\
PG1229+204 & $7.76^{+0.18}_{-0.22}$  & $2.32^{+0.22}_{-0.15}$  & $-0.13^{+0.03}_{-0.03}$  \\
NGC4593 & $6.91^{+0.07}_{-0.07}$  & $1.65^{+0.1}_{-0.08}$  & $0.52^{+0.02}_{-0.01}$  \\
NGC4748 & $6.41^{+0.11}_{-0.18}$  & $2.06^{+0.15}_{-0.1}$  & $-0.01^{+0.03}_{-0.03}$  \\
PG1307+085 & $8.54^{+0.09}_{-0.16}$  & $3.03^{+1.91}_{-0.29}$  & $-0.5^{+0.04}_{-0.04}$  \\
NGC5273 & $6.66^{+0.13}_{-0.19}$  & $1.77^{+0.1}_{-0.08}$  & $0.34^{+0.02}_{-0.03}$  \\
Mrk279 & $7.43^{+0.1}_{-0.13}$  & $2.47^{+0.26}_{-0.15}$  & $0.09^{+0.02}_{-0.02}$  \\
PG1411+442 & $8.54^{+0.13}_{-0.17}$  & $2.64^{+0.34}_{-0.19}$  & $-0.36^{+0.03}_{-0.04}$  \\
NGC5548 & $7.69^{+0.02}_{-0.02}$  & $2.06^{+0.14}_{-0.1}$  & $0.49^{+0.01}_{-0.01}$  \\
Mrk817 & $7.59^{+0.06}_{-0.07}$  & $2.1^{+0.15}_{-0.1}$  & $0.31^{+0.01}_{-0.02}$  \\
NGC5940 & $7.04^{+0.07}_{-0.07}$  & $2.11^{+0.17}_{-0.12}$  & $-0.23^{+0.03}_{-0.02}$  \\
Mrk290 & $7.28^{+0.06}_{-0.06}$  & $1.91^{+0.12}_{-0.08}$  & $0.01^{+0.02}_{-0.03}$  \\
PG1613+658 & $8.34^{+0.16}_{-0.27}$  & $2.24^{+0.22}_{-0.14}$  & $0.04^{+0.01}_{-0.02}$  \\
PG1617+175 & $8.67^{+0.08}_{-0.13}$  & $2.55^{+0.34}_{-0.19}$  & $-0.26^{+0.03}_{-0.03}$  \\
PG1700+518 & $8.79^{+0.09}_{-0.1}$  & $3.5^{+1.39}_{-0.69}$  & $-1.0^{+0.05}_{-0.0}$  \\
3C382 & $8.85^{+0.08}_{-0.06}$  & $3.31^{+1.66}_{-0.4}$  & $-0.14^{+0.02}_{-0.02}$  \\
1RXSJ1858+4850 & $6.71^{+0.07}_{-0.08}$  & $2.57^{+0.36}_{-0.21}$  & $-0.76^{+0.05}_{-0.05}$  \\
Zw229-015 & $6.91^{+0.07}_{-0.12}$  & $1.91^{+0.12}_{-0.1}$  & $-0.21^{+0.02}_{-0.03}$  \\
NGC6814 & $7.04^{+0.06}_{-0.06}$  & $1.55^{+0.1}_{-0.07}$  & $0.5^{+0.01}_{-0.02}$  \\
Mrk509 & $8.05^{+0.04}_{-0.03}$  & $2.51^{+0.34}_{-0.18}$  & $0.4^{+0.02}_{-0.01}$  \\
PG2130+099 & $7.43^{+0.06}_{-0.06}$  & $2.44^{+0.29}_{-0.15}$  & $-0.04^{+0.02}_{-0.02}$  \\
NGC7469 & $6.96^{+0.05}_{-0.05}$  & $2.19^{+0.15}_{-0.11}$  & $0.51^{+0.01}_{-0.02}$  \\
    \hline
  \end{tabular}
\end{table*}

==> anc/initial_sample_T1.csv <==
# <f> value applied = 4.3
# Object,"Right Ascension",Declination,Redshift,log M_BH,+err(log M_BH),-err(log M_BH),ref
# References: 
# (1) Grier et al. 2017
# (2) Kaspi et al. 2000
# (3) Peterson et al. 2004
# (4) Peterson et al. 1998
# (5) Stalin et al. 2011
# (6) Fausnaugh et al. 2017
# (7) Grier et al. 2012
# (8) Du et al. 2018
# (9) Saturni et al. 2016
# (10) De Rosa et al. 2018
# (11) Park et al. 2017
# (12) Davies et al. 2006
# (13) Bentz et al. 2009
# (14) Du et al. 2014
# (15) Hu et al. 2015
# (16) Bentz et al. 2008
# (17) Bentz et al. 2021
# (18) Bentz et al. 2016
# (19) Roberts et al. 2021
# (20) Barth et al. 2011
# (21) Barth et al. 2015
# (22) den Brok et al. 2015
# (23) Denney et al. 2006
# (24) Bentz et al. 2014
# (25) Peterson et al. 2002
# (26) Denney et al. 2010
# (27) Pei et al. 2014
Mrk335,00:06:19.5,+20:12:10,0.02579,7.2301112487166,0.04168350502536,0.044078557164947,1
Mrk1501,00:10:31.0,+10:58:30,0.08934,8.0666340212884,0.11930876783407,0.16504565349853,1
PG0026+129,00:29:13.6,+13:16:03,0.142,8.4868203378724,0.095599160678452,0.11910148387398,2 3
PG0052+251,00:54:52.1,+25:25:38,0.15445,8.4617279122457,0.082766984065582,0.09424687113975,2 3
Fairall9,01:23:45.8,-58:48:21,0.04702,8.298946723557,0.078389165280745,0.1158826647363,3
Mrk590,02:14:33.5,-00:46:00,0.02639,7.5697305594379,0.061817384818286,0.074255406613547,3 4
Mrk1044,02:30:05.5,-08:59:53,0.016451,NAN,NAN,NAN,
1H0323+342,03:24:41.1,+34:10:46,0.061,NAN,NAN,NAN,
3C120,04:33:11.1,+05:21:16,0.03301,7.7446762628144,0.038459969230737,0.039917413231222,1
IRAS 04416+1215,04:44:28.8,+12:21:12,0.0889,NAN,NAN,NAN,
H0507+164,05:10:45.5,+16:29:56,0.017879,6.8758704193865,0.07378309441559,0.42400432020577,5
Ark120,05:16:11.4,-00:08:59,0.03271,8.0680222899781,0.0484926868477,0.063270402603242,3 4
MCG+08-11-011,05:54:53.6,+46:26:22,0.02048,7.2875262276629,0.046472303180182,0.053946477448874,6
Mrk6,06:52:12.2,+74:25:37,0.01881,8.1019355368272,0.037095244544409,0.040921100471703,7
Mrk374,06:59:38.1,+54:11:48,0.04263,7.2483938995888,0.19197350828293,0.32230266238734,6
Mrk79,07:42:32.8,+49:48:35,0.02219,7.611874989336,0.10740143116922,0.13588668256634,3 4
SDSS J074352+271240,07:43:52.0,+27:12:40,0.252,7.9119796407206,0.051541583462253,0.048120484519036,8
SDSS J075051+245409,07:50:51.1,+24:54:09,0.4004,7.2231746068113,0.12296933232309,0.1103983527338,8
SDSS J075101+291419,07:51:01.4,+29:14:19,0.1209,7.3687260634424,0.09573597151694,0.14332987953171,8
Mrk382,07:55:25.3,+39:11:10,0.033687,NAN,NAN,NAN,
SDSS J075949+320024,07:59:49.5,+32:00:24,0.1879,7.1990430697433,0.16121157244022,0.20210560752687,8
PG0804+761,08:10:58.6,+76:02:43,0.1,8.7348181918126,0.0475773569843,0.052782661922246,2 3
SDSS J081441+212919,08:14:41.9,+21:29:19,0.1626,7.5065963295712,0.22796934901169,0.48336830014347,8
APM08279+5255,08:31:41.7,+52:45:18,3.9122,9.8693991458772,0.1302056517396,0.12327493595774,9
NGC2617,08:35:38.8,-04:05:18,0.01421,6.9342388292048,0.11301115844326,0.17593376917813,6
SDSS J083553+055317,08:35:53.4,+05:53:17,0.20512,7.1997777295308,0.15720341238927,0.24884560975622,8
S5 0836+71,08:41:24.3,+70:53:42,2.172,NAN,NAN,NAN,
SDSS J084533+474935,08:45:33.3,+47:49:35,0.30237,7.3256555824145,0.13582643283669,0.095084815618091,8
PG0844+349,08:47:42.4,+34:45:04,0.064,7.8583088550647,0.15431236438206,0.22981931295388,2 3
Mrk704,09:18:26.0,+16:18:19,0.02863,7.5648421389218,0.069636904982123,0.10353546995839,10
Mrk110,09:25:12.9,+52:17:11,0.03529,7.2924447734733,0.1014913840016,0.096988973688589,3 4
SDSS J093302+385228,09:33:02.7,+38:52:28,0.17721,7.0489673631875,0.2315732721516,0.54109888266459,8
PG0934+013,09:37:01.0,+01:05:43,0.05034,6.4072715054733,0.11278939718527,0.15876974636029,11
PG0953+414,09:56:52.4,+41:15:22,0.2341,8.3333438617531,0.082362180630703,0.10752209695982,2 3
SDSS J100402+285535,10:04:02.6,+28:55:35,0.3272,7.570177620901,0.37466607593039,0.13084389605724,8
SDSS J101000+300322,10:10:00.7,+30:03:22,0.25643,7.6497319545901,0.27312914892227,0.18673204164453,8
NGC3227,10:23:30.6,+19:51:54,0.00386,7.1461230356,0.698970004336,0.698970004336,12
Mrk142,10:25:31.3,+51:40:35,0.04494,6.293696749844,0.090245092842627,0.10384823332093,13 14 15
NGC3516,11:06:47.5,+72:34:07,0.00884,7.3986460802024,0.03576825226276,0.057669071721479,10
SBS1116+583A,11:18:57.7,+58:03:24,0.02787,6.5583379646847,0.080799902111337,0.0883333269021,13
SBS1116+603,11:19:14.3,+60:04:57,2.64146,NAN,NAN,NAN,
Arp151,11:25:36.2,+54:22:57,0.02109,6.6722533181423,0.040934452309331,0.045904177360264,16
NGC3783,11:39:01.7,-37:44:19,0.00973,7.0792187026611,0.05387104295994,0.061761409556293,17
SDSS J1139+3355,11:39:13.9,+33:55:51,0.032753,NAN,NAN,NAN,
MCG+06-26-012,11:39:13.9,+33:55:51,0.032753,NAN,NAN,NAN,
UGC06728,11:45:16.0,+79:40:53,0.00652,5.8581534541882,0.1910891194962,0.41801950951373,18
Mrk1310,12:01:14.3,-03:40:41,0.01956,6.2115659647516,0.071083893032704,0.088699344400427,13
NGC4051,12:03:09.6,+44:31:53,0.00234,5.8907226866257,0.084460394929994,0.14466471069256,6
NGC4151,12:10:32.6,+39:24:21,0.00332,7.3743304012819,0.02668830372964,0.03162626776198,19
PG1211+143,12:14:17.7,+14:03:13,0.0809,NAN,NAN,NAN,
Mrk202,12:17:55.0,+58:39:35,0.02102,6.1330294510786,0.16597080747951,0.17300144144141,13
NGC4253,12:18:26.5,+29:48:46,0.01293,6.8223119728463,0.050096068294933,0.056964587121698,13
Mrk50,12:23:24.1,+02:40:45,0.02343,7.5514618031661,0.052208401343545,0.062669406816753,20 21
NGC4395,12:25:48.8,+33:32:49,0.00106,5.4492402200198,0.12991791469596,0.14457147108965,22
PG1226+023,12:29:06.7,+02:03:09,0.15834,8.838866956526,0.077049791852021,0.11301192059864,2 3
PG1229+204,12:32:03.6,+20:09:29,0.06301,7.7584760967472,0.17513560666654,0.21882809396507,2 3
NGC4593,12:39:39.4,-05:20:39,0.009,6.9116114044693,0.069321169714962,0.068302518849069,23
WAS61,12:42:10.6,+33:17:03,0.043513,NAN,NAN,NAN,
PG1247+267,12:50:05.7,+26:31:08,2.038,NAN,NAN,NAN,
NGC4748,12:52:12.4,-13:24:53,0.01463,6.4072244398512,0.11036762579674,0.18319400206612,13
PG1307+085,13:09:47.0,+08:19:48,0.155,8.5368580535686,0.09373664325906,0.16119497330454,2 3
MCG-06-30-15,13:35:53.7,-34:17:44,0.00749,6.2954429045582,0.15740467028775,0.23696448245972,18
NGC5273,13:42:08.3,+35:39:15,0.003619,6.6597272991008,0.12530730611581,0.1904691427569,24
IC4329A,13:49:19.2,-30:18:34,0.01605,NAN,NAN,NAN,
Mrk279,13:53:03.4,+69:18:30,0.03045,7.4348100594031,0.099307538851625,0.13286788915097,3
PG1411+442,14:13:48.3,+44:00:14,0.0896,8.5394022177103,0.12517883713982,0.16888912577201,2 3
NGC5548,14:17:59.5,+25:08:12,0.01718,7.6917847190622,0.015835865187952,0.016101305522175,3 25
SBS1425+606,14:26:56.2,+60:25:51,3.19716,NAN,NAN,NAN,
PG1426+015,14:29:06.6,+01:17:06,0.08657,9.0069126652219,0.10574975489297,0.16381135710815,2 3
Mrk817,14:36:22.1,+58:47:39,0.03146,7.5861615593629,0.06356107414147,0.071832073021485,4
NGC5940,15:31:18.1,+07:27:28,0.03393,7.035250524376,0.067240852198705,0.07278062473342,21
Mrk290,15:35:52.3,+57:54:09,0.02958,7.2773542981047,0.06090863082718,0.060855406684665,26
Mrk486,15:36:38.3,+54:33:33,0.038934,NAN,NAN,NAN,
Mrk493,15:59:09.6,+35:01:47,0.031328,NAN,NAN,NAN,
PG1613+658,16:13:57.2,+65:43:10,0.129,8.3389279875215,0.16449640168194,0.27127563212555,2 3
PG1617+175,16:20:11.3,+17:24:28,0.11244,8.6668434593768,0.083714542309652,0.12782203505077,2 3
PG1700+518,17:01:24.8,+51:49:20,0.292,8.7856792935025,0.090871963747555,0.10313505930095,2 3
Arp102B,17:19:14.5,+48:58:49,0.024167,NAN,NAN,NAN,
3C382,18:35:03.4,+32:41:47,0.05787,8.8474780085165,0.084465979866353,0.057526297028069,6
3C390.3,18:42:09.0,+79:46:17,0.0561,8.7106503754466,0.032513639744035,0.036187126958126,3
1RXS J1858+4850,18:58:01.1,+48:50:23,0.079,6.7052971596677,0.067057326581281,0.080744986620871,27
Zw229-015,19:05:25.9,+42:27:40,0.02788,6.9131072782868,0.074918432771232,0.11949449935015,20
NGC6814,19:42:40.6,-10:19:25,0.00521,7.0379310357926,0.055853360642703,0.057735084301521,13
Mrk509,20:44:09.7,-10:43:25,0.0344,8.0489481680308,0.035054259463356,0.034690549949143,3 4
PG2130+099,21:32:27.8,+10:08:19,0.06298,7.4329003998152,0.055325637629993,0.063384413098389,7 3
NGC7469,23:03:15.6,+08:52:26,0.01632,6.9562496954585,0.048244766203076,0.04950025591957,3
